Inference of Continuous Linear Systems from Data with Guaranteed Stability

Machine-learning technologies for learning dynamical systems from data play an important role in engineering design. This research focuses on learning continuous linear models from data. Stability, a key feature of dynamic systems, is especially important in design tasks such as prediction and control. Thus, there is a need to develop methodologies that provide stability guarantees. To that end, we leverage the parameterization of stable matrices proposed in [Gillis/Sharma, Automatica, 2017] to realize the desired models. Furthermore, to avoid the estimation of derivative information to learn continuous systems, we formulate the inference problem in an integral form. We also discuss a few extensions, including those related to control systems. Numerical experiments show that the combination of a stable matrix parameterization and an integral form of differential equations allows us to learn stable systems without requiring derivative information, which can be challenging to obtain in situations with noisy or limited data.

==> Figures/Superposedflow/data/.ipynb_checkpoints/Superposed_Quadgyre-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# From https://arxiv.org/pdf/2012.09633.pdf\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.animation\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "epsi = 1\n",
    "A = 1\n",
    "# wf, sf = (8/27)*np.pi, (1/5)*np.pi\n",
    "# wg, sg = 0, 0\n",
    "\n",
    "wf, sf = (1/2)*np.pi, (1/3)*np.pi\n",
    "wg, sg = (1/2)*np.pi, (1/3)*np.pi\n",
    "\n",
    "\n",
    "f = lambda x,t: epsi*np.sin(wf*t + sf)*(x**2) + x -2*epsi*np.sin(wf*t + sf)*x\n",
    "g = lambda y,t: epsi*np.sin(wf*t + sf)*(y**2) + y -2*epsi*np.sin(wf*t + sf)*y\n",
    "\n",
    "dfx = lambda x,t: epsi*np.sin(wf*t + sf)*(2*x) + 1 -2*epsi*np.sin(wf*t + sf)*1\n",
    "dgy = lambda y,t: epsi*np.sin(wf*t + sf)*(2*y) + 1 -2*epsi*np.sin(wf*t + sf)*1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "nx,ny = 200,200\n",
    "_x = np. linspace(-1.5,1.5,nx)\n",
    "_y = np. linspace(-1.5,1.5,ny)\n",
    "x, y = np. meshgrid(_x, _y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((200, 200), (200, 200))"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x.shape, y.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# u = lambda x,y,t : -np.pi*A*np.sin(np.pi*f(x,t))*np.cos(np.pi*g(y,t))*dgy(y,t)\n",
    "# v = lambda x,y,t :  np.pi*A*np.cos(np.pi*f(x,t))*np.sin(np.pi*g(y,t))*dfx(x,t)\n",
    "\n",
    "\n",
    "u = lambda x,y,t: sin(t*x).*sin(t*y);\n",
    "v = lambda x,y,t: cos(t*x).*cos(t*y);\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"animation.html\"] = \"jshtml\"\n",
    "plt.rcParams['figure.dpi'] = 150  \n",
    "\n",
    "dt = 0.01\n",
    "N = 1000\n",
    "Data = {'U': np.zeros((nx*ny, N)), 'V': np.zeros((nx*ny, N))}\n",
    "\n",
    "# for i in range(N):\n",
    "\n",
    "#     fig, ax = plt.subplots(1,2,figsize=(6,4))\n",
    "#     U,V = u(x,y,dt*i), v(x,y,dt*i)\n",
    "#     ax[0].imshow(U)\n",
    "#     ax[1].imshow(V)\n",
    "#     Data['U'][:,i] = U.reshape(-1,)\n",
    "#     Data['V'][:,i] = V.reshape(-1,)\n",
    "    \n",
    "\n",
    "#     fig.savefig(f'./superposedfigs/fig_{i}.png')\n",
    "#     plt.close()\n",
    "\n",
    "for i in range(N):\n",
    "\n",
    "    fig, ax = plt.subplots(1,1,figsize=(6,4))\n",
    "    U,V = u(x,y,dt*i), v(x,y,dt*i)\n",
    "    ax.imshow(np.sqrt(U**2 + V**2))\n",
    "    Data['U'][:,i] = U.reshape(-1,)\n",
    "    Data['V'][:,i] = V.reshape(-1,)\n",
    "    \n",
    "\n",
    "    fig.savefig(f'./superposedfigs/fig_{i}.png')\n",
    "    plt.close()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/scratch/Goyalp/miniconda3/envs/dl_gpu2/lib/python3.10/site-packages/scipy/__init__.py:146: UserWarning: A NumPy version >=1.16.5 and <1.23.0 is required for this version of SciPy (detected version 1.23.3\n",
      "  warnings.warn(f\"A NumPy version >={np_minversion} and <{np_maxversion}\"\n"
     ]
    }
   ],
   "source": [
    "from scipy.linalg import svdvals\n",
    "su = svdvals(np.concatenate((Data['U'], Data['V']), axis=0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.0, 100.0)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 900x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1,1,figsize=(6,4))\n",
    "ax.semilogy(su.reshape(-1,1)/su[0])\n",
    "ax.set_xlim([0,100])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ffmpeg -framerate 10 -i fig_%d.png output.mp4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "total_data = np.concatenate((Data['U'], Data['V']),axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "Us, Ds, Vs = np.linalg.svd(total_data, full_matrices=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(80000, 1000)"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Us.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.io import savemat\n",
    "dic = {\"Us\": Us, \"Ds\": Ds, 'total_data':total_data}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "savemat(\"superposed_quadgyre.mat\", dic)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  },
  "vscode": {
   "interpreter": {
    "hash": "aef9724ba89767e39613e7d4b7f6d349bf30ac842257e50f13954d9002d75acf"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

